Comparison of explicit and mean-field models of cytoskeletal filaments with crosslinking motors

In cells, cytoskeletal filament networks are responsible for cell movement, growth, and division. Filaments in the cytoskeleton are driven and organized by crosslinking molecular motors. In reconstituted cytoskeletal systems, motor activity is responsible for far-from-equilibrium phenomena such as active stress, self-organized flow, and spontaneous nematic defect generation. How microscopic interactions between motors and filaments lead to larger-scale dynamics remains incompletely understood. To build from motor-filament interactions to predict bulk behavior of cytoskeletal systems, more computationally efficient techniques for modeling motor-filament interactions are needed. Here we derive a coarse-graining hierarchy of explicit and continuum models for crosslinking motors that bind to and walk on filament pairs. We compare the steady-state motor distribution and motor-induced filament motion for the different models and analyze their computational cost. All three models agree well in the limit of fast motor binding kinetics. Evolving a truncated moment expansion of motor density speeds the computation by $10^3$--$10^6$ compared to the explicit or continuous-density simulations, suggesting an approach for more efficient simulation of large networks. These tools facilitate further study of motor-filament networks on micrometer to millimeter length scales.

==> images/.ipynb_checkpoints/extra_images-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "from math import *\n",
    "from scipy.integrate import quad, dblquad\n",
    "import numpy as np\n",
    "from numpy import square as sqr\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from copy import deepcopy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "xlink_methods_stl = {\n",
    "    \"axes.titlesize\": 20,\n",
    "    \"axes.labelsize\": 20,\n",
    "    #\"axes.labelsize\": 20,\n",
    "    \"lines.linewidth\": 3,\n",
    "    \"lines.markersize\": 10,\n",
    "    \"xtick.labelsize\": 18,\n",
    "    \"ytick.labelsize\": 18,\n",
    "    \"font.size\": 20,\n",
    "    #\"font.size\": 24,\n",
    "    #\"text.usetex\": True,\n",
    "    'font.sans-serif': 'Helvetica',\n",
    "    \"text.usetex\": False,\n",
    "    'mathtext.fontset': 'cm'\n",
    "}\n",
    "#params = {'text.usetex': True, }\n",
    "#plt.rcParams.update(params)\n",
    "plt.style.use(xlink_methods_stl)\n",
    "\n",
    "          #'text.latex.preamble': [r'\\usepackage{cmbright}', r'\\usepackage{amsmath}']}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set parameters for partition function integration\n",
    "# Geometric parameters\n",
    "r = 1 # Distance between MT centers\n",
    "a_ij = 0 # Dot product between r unit vector and MT1 direction vector\n",
    "a_ji = 0 # Dot product between r unit vector and MT2 direction vector\n",
    "b = -1 # Dot product between MT1 and MT2 direction vector\n",
    "# Crosslinker parameters\n",
    "k = 4.562 # spring constant of motors\n",
    "ho = 0. # equilibrium length\n",
    "c = 40. # Crosslinker affinity * fugacity\n",
    "# System parameters\n",
    "bt = 1. # beta\n",
    "# MT parameters\n",
    "hL = 10. # Half length of filaments\n",
    "fs = 1. # Stall force of motors\n",
    "ko = 1. # Turnover rate of motors\n",
    "vo = 1. # Base velocity of motors\n",
    "default_params = []\n",
    "default_params_gen = [r, a_ij, a_ji, b, k, ho, c, bt, hL, fs, ko, vo]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_param_list(var_list, index, base_params=default_params):\n",
    "    param_list = []\n",
    "    for v in var_list:\n",
    "        params = deepcopy(base_params) # Copy over the default parameters\n",
    "        params[index] = v # Change the distance between MTs\n",
    "        param_list += [params] # Add to the param list used in integration steps\n",
    "    return param_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def para_force21(s1, s2, a_ij, a_ji, bp=default_params):\n",
    "    return -k*(bp[0]*bp[2]+s2-s1*bp[3])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gaussian(x, mu, sig):\n",
    "    return np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def bivariate_gaussian(s_i, s_j, mu_i, mu_j, sig_i, sig_j, corr=0.):\n",
    "    return np.exp((-1./np.sqrt(1.-(corr*corr)))*(\n",
    "                                                np.power((s_i - mu_i)/sig_i,2) \n",
    "                                                + np.power((s_j-mu_j)/sig_j,2)\n",
    "                                                -2.*corr*((s_i - mu_i)/sig_i)*((s_j-mu_j)/sig_j)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 1 (Overview)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "force = np.linspace(-2, 2, 200) # In terms of stall force\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "lin_vel = np.piecewise(force, \n",
    "                         [force <-1., (force >= -1) & (force < 0), force >= 0], \n",
    "                         [0, lambda force: (1.+force), 1])\n",
    "ax.plot(force, lin_vel, label=\"Piecewise\")\n",
    "ax.plot(force, 1+force, linestyle='--',label=\"Linear\")\n",
    "#ax.axvline(x=0, color='r', linestyle='--', label=\"Zero force\")\n",
    "ax.set_xlabel(r'Parallel force $\\left(f_{\\parallel}/f_{{\\rm stall}}\\right)$')\n",
    "ax.set_ylabel(\"Motor speed $(v/v_o)$\")\n",
    "ax.set_ylim(-.1, 1.1)\n",
    "ax.set_xlim(-1.5, 1.5)\n",
    "ax.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Potential graph\n",
    "stretch = np.linspace(0, 5, 100)\n",
    "Fs = .5\n",
    "\n",
    "energy_hcl = .5*(stretch-1.)**2\n",
    "energy_zrl = .5*Fs*(stretch)**2\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "ax.plot(stretch, energy_hcl, label='Non-zero length')\n",
    "ax.plot(stretch, energy_zrl, label='Zero length')\n",
    "ax.axvline(x=2, color='r', linestyle='--', label=\"Stall stretch\")\n",
    "ax.legend()\n",
    "ax.set_ylim(0,1.5)\n",
    "ax.set_xlim(0,2.5)\n",
    "ax.set_xlabel(r'Motor extension $(h/h_{{\\rm cl}})$')\n",
    "ax.set_ylabel(r'Motor potential $\\left(U/f_{{\\rm stall}} h_{{\\rm cl}}\\right)$')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x345.6 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Stall force graph\n",
    "stretch = np.linspace(0, 5, 100)\n",
    "Fs = .5\n",
    "\n",
    "force_hcl = (stretch-1.)\n",
    "force_zrl = Fs*(stretch)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,4.8))\n",
    "ax.plot(stretch, force_hcl, label='Non-zero length')\n",
    "ax.plot(stretch, force_zrl, label='Zero length')\n",
    "ax.axvline(x=2, color='r', linestyle='--', label=\"Stall stretch\")\n",
    "ax.legend()\n",
    "ax.set_ylim(-1,2.25)\n",
    "ax.set_xlim(0,2.5)\n",
    "ax.set_xlabel('Motor crosslink length ($h/h_{cl}$)')\n",
    "ax.set_ylabel('Motor force ($F/F_s$)')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 2 (Molecular model schematic)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Mol_2D_dens\n",
    "s_i = np.linspace(-.5, .5, 22)\n",
    "s_j = np.linspace(-.5, .5, 22)\n",
    "S_j, S_i = np.meshgrid(s_j, s_i)\n",
    "mu_i = -.3\n",
    "mu_j = .25\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "ax.set_aspect(1.0)\n",
    "sig_i = .05\n",
    "sig_j = .075\n",
    "#xl_distr = bivariate_gaussian(S_i, S_j, mu_i, mu_j, sig_i, sig_j, corr=0)\n",
    "xl_distr = np.zeros(S_j.shape)\n",
    "xl_distr[4,14] = 1.0\n",
    "xl_distr[13,9] = 1.0\n",
    " \n",
    "\n",
    "#A = 1./3.\n",
    "#mu_i0 = .1\n",
    "#mu_i1 = .125\n",
    "#mu_i2 = .15\n",
    "#mu_j0 = -.1\n",
    "#mu_j1 = -.075\n",
    "#mu_j2 = -.05\n",
    "\n",
    "#sig_0 = .1\n",
    "#sig_0 = .075\n",
    "#sig_1 = .05\n",
    "#sig_2 = .025\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i0, mu_j0, sig_0, sig_0, corr=.5)\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i1, mu_j1, sig_1, sig_1, corr=.5)\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i2, mu_j2, sig_2, sig_2, corr=.5)\n",
    "\n",
    "\n",
    "c = ax.pcolormesh(S_i, S_j, xl_distr)\n",
    "cbar = fig.colorbar(c, ax=ax)\n",
    "cbar.set_ticks([])\n",
    "cbar.set_label('Crosslinking motor\\n distribution $\\psi(s_i,s_j)$')\n",
    "\n",
    "ax.set_xlabel(\"Position on filament $i$ $(s_i)$\")\n",
    "ax.set_ylabel(\"Position on filament $j$ $(s_j)$\")\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f7f78413a00>]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x72 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s_i = np.linspace(-.5, .5, 22)\n",
    "\n",
    "xl_sgl_distr = np.zeros(s_i.shape)\n",
    "xl_sgl_distr[17] = 1\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,1))\n",
    "ax.set_xlim(-.5, .5)\n",
    "ax.set_ylim(0, 1.2)\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "#ax.set_xlabel(\"Position on filament $i$ ($s_i$)\")\n",
    "ax.set_title(\"1 head bound on filament $i$\")\n",
    "\n",
    "ax.plot(s_i, xl_sgl_distr, ds='steps-post', c='tab:purple', label=\"Filament $i$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f7f7841fcd0>]"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAABfCAYAAADWOh2AAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAKGElEQVR4nO3dfYxcVR3G8e9DIdAUBGkJiAGW8qqEd6gEI1QMSgAVCRjTgFYJgYBGQjAGTbQaTPQvCgJBRAsK4UXAIiVWUdJWS3hrEBB5l215E9rKS5VSafn5xzlDh9vZ3bkzs3vaneeTTG7nzJlzz7lz7rN37r27VURgZmZjb7PSHTAz61cOYDOzQhzAZmaFOIDNzApxAJuZFeIANjMrxAFsZlaIA9jMrJC+DmBJ50gKSdu1WX9Bnfol5P4tGKHOoKTBsenR6GtnzCVImiXpRUnrJB2Vy943hyRdk58fVLa3VkLfBrCkCcAZpfth45OkA4HvAxOBnwMv5ZduAS4B1hTq2piRNDP/cDmvw/dfJumRXvdrY7J56Q6MJUkCDs6PmcAhRTtk49muefmriHgvgCLiskL92RRNBBaW7sRo6qsABiYBS0p3wvrChLx8o2gvNmERMe6/ofbbKYjVwKlNj3902M42kn4q6WVJqyU9JOkL1UqStpL0XUmPS3pb0kuSrpa0a4u6h0i6UdILue6gpGslHdCqA5KmSfqTpFWSXpN0q6Rd6gxC0j6Sbpf0Zn7Ml3RYi3pTJM3OfVqTz2teJenDlXotz5FLGsjlc1vUXytpkqQfS1qWx/6EpDN7PeZ2x9FJ36rvBX6bn34vj336cNuoRRttzYem9hpz8pX8Wd4paaqk3STdLOn1vN1+L2lqpY0687St7ZK3wZz89OLcx4HhxtyXIqJvH8ACIIDtatZ/CFgO/BqYC7wDrAUObaq7JbAo138A+BlwR677OnBAU93DSOcE15B23Cvzut4F3gL2qvRjGumHyVrgdtJEfx54Jq9vwQjjGCQdma3I/56T21mX2z2yqe5OwLO53T8DVwDz87pfBfYdaXsCA7l8bovtuQ5YDLwCXANcl/sQwPE9HHPb46jbtxbr+nr+rAO4F5gN7NlqG+V2Aziok/nQ1N69wD+BX5K+5QXw97yNlubyhbn80U7maZ3tkrfBH3PZwrwNti+9z29sj+IdKDr4zgP4/ubJBJyTyy9pKvthLruw0sb0vNMvbiq7ItedXqn7g1x+QaV8Sd4ZP9VUti1wD+0HcAC/ASY2lc/I5Uuaym7MZWdV2jg+74j3jrQ9GT6AA3iksj1Pz+XX93DMbY+jbt+GWN9Jud6s4eYcrQO47fnQ1N78xmcJbAE83vgsgUlN9RuhuF/dedrBZzYzl51XY588ALg4f16ze7Gfb8yP4h0oOvjOA/jESvkuufyO/Hwz0tHl04BatHNnrr9Tfn4ycH6LeqdUd2LSBcQAbm1R/8g2w2gw71w7tHjtsdzGrsDkXO+pIcbxh1x37+G2JyMH8Gcq5dvm8r/2Ysx1x1Gnb8Oss5sArjMfGu0dUal7Qy6fUSm/KJcfV3ee1t0u1AxgYGfSD5/NgP3ye/dvd3/eFB/9dhGuV/5Web4qL7fOy71JO/0q0vmv6vt3zMt9gH9FxG0AknYmhc3uwFTSDlf1sbxc1OK1+0lHc+14OiKWtyhfDHwU2It0kXYCMD/yHlJxH/Bp0s7yVJvrbeXh5icR8UbeZpNyUbdjPozOxzFS33qu5nxoeLTyvHGb27OV8rV5uRU152nltdHYLhcCF0XEu5L2yGX/66K9jZ4DuDP/GaK8MYMn5+UA8M1h2tkGQNJHgKtJR3MAK0lHoouBL1Xe02i7ukMQEWsltTth/ztE+cq83BL4YP73S0PUfSsvJ46wrpHm2dtDlFe3Z6djnpKXnYxjpL71XM35AEBEDPV5Dne/ca15WjEa2+WyiGh8RkcByyPiyS7a2+j1210QY6WxM8yNCA3zmCdpc+B3wKHAWcCUiJgSEUcDNw/T9g7VF/KV9ZHCsGH7Icp3yssVrA+moeo27h54dYR1TR7h9ZF0O+ZejWPUdTAfutH2PO3xeluqhO10xvk9wOAAHi1PkI48DpS0wTaW9G1JN0j6AOnr3Z7AbRFxVUSsbKo6tfpe1n/1O7rFa0fV6OOApA9V+qXcxmrSV9rG19pW64J0HnEt6++tbhyJVgPxiBr9aqXbMdcdR0l150M36szTMZPXdxAOYOtERLxNuoq7O3Bu82uSPgf8iHRh403Wh9YuajoJl+/3/FaL5hcBzwEnSZrWVH8SMKtGNwX8RO8/8TeTtJPfGBGrI+IZ0u1N0ySdWhnHaaSguCUiXsvFy/Ly5KZ6OwLn1+hXK12NuYNxlFR3PnSs5jztxLt5WfdU5ydI5+wXdLjeTYbPAY+eC0jn8C6V9EXS0caepK9WK4Gv5nrPAH8hTbr7JS1pqncd8BVghqTBiLgmItZJ+hrptqNFkuaRThccl5ftfo1eBpwAPCzpHtLX8BOAF4DvNNU7ixSAN0k6g3RRZw/SRavn8zgbriP9fY3Zkk4g3Ud6HOlIZoOb+tvVozHXGUdJteZDD9bX7jztxPN5+Y38Sx2zIuLfbbxvOulzfayLdW8SfAQ8SiJiBemr96WkI4wvk44ufwEcHBGDuV6QjhivJYXUDNLn8tmImAlcD+wG7N/U9gLSJL2PFJonA3cBx5JuoG/Hy8AnSTfTn0baCW8CPh4R713siohHgMPza4cCZwL7kn45YFpEvFjp12nAk8Axuc0r89i70u2Y64yjpE7mQ5fra2uedmgh6Qh7MunbVbvXJ6YDi4a4Y2VcUR+M0cw2EZK2AV4j3Qd9aen+jDYfAZtZUZJOkbRPfvp50vWJOwp2acw4gM2sGEn7k34l/nRJ25Iuql4UEc8V7dgY8SkIMytG0takP2j1FOlXkW+PiDllezV2HMBmZoX4FISZWSG17gOeMmVKDAwMjFJXzMzGpyVLlqyIiA1+lb5WAA8MDPDggw/2rldmZn1A0tJW5T4FYWZWiAPYzKwQB7CZWSEOYDOzQhzAZmaFOIDNzArx3wNuw0N3LeOBec/xzpp2/7/LDW2x5QQOP3F3Dj624z+La9aXxvP+5yPgNnT74QO8s2YdD8zri78vYtZT43n/cwC3odsPv9ftmPWT8bz/+RRETedeeUzt91x+9t2j0BOz/jPe9j8fAZuZFeIANjMrxAFsZlaIA9jMrBAHsJlZIQ5gM7NCHMBmZoU4gM3MCnEAm5kV4gA2MyvEAWxmVogD2MysEAewmVkhDmAzs0IcwGZmhTiAzcwKcQCbmRXiADYzK8QBbGZWiAPYzKwQB7CZWSEOYDOzQhzAZmaFOIDNzApxAJuZFeIANjMrxAFsZlaIA9jMrBAHsJlZIQ5gM7NCHMBmZoU4gM3MCnEAm5kV4gA2MyvEAWxmVogD2MysEAewmVkhDmAzs0IcwGZmhTiAzcwKcQCbmRWyeZ3Kry5dxeVn3z1afekL3n5m5Wxs+58iov3K0nJg6eh1x8xsXNotInaoFtYKYDMz6x2fAzYzK8QBbGZWiAPYzKwQB7CZWSEOYDOzQhzAZmaFOIDNzApxAJuZFeIANjMr5P9l7G2tJ/YM0QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x72 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s_j = np.linspace(-.5, .5, 22)\n",
    "\n",
    "xl_sgl_distr = np.zeros(s_j.shape)\n",
    "xl_sgl_distr[18] = 1\n",
    "xl_sgl_distr[4] = 1\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,1))\n",
    "ax.set_xlim(-.5, .5)\n",
    "ax.set_ylim(0, 1.2)\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "#ax.set_xlabel(\"Position on filament $j$ ($s_j$)\")\n",
    "ax.set_title(\"1 head bound on filament $j$\")\n",
    "\n",
    "ax.plot(s_j, xl_sgl_distr, ds='steps-post', c='tab:purple', label=\"Filament $j$\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 4 (PDE model schematic)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Motor density at $s_i^*$ \\n$\\\\psi_{i,j}(s_i^*,s_j)$')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s_j_mu = .35\n",
    "s_j_sig = .05\n",
    "fig, ax = plt.subplots(figsize=(5,2.5))\n",
    "ax.set_xlim(-.5, .5)\n",
    "s_j = np.linspace(-.5, .5, 100)\n",
    "ax.plot(s_j, gaussian(s_j, s_j_mu, s_j_sig))\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "ax.set_xlabel(\"Position on filament j ($s_j$)\")\n",
    "ax.set_ylabel(\"Motor density at $s_i^*$ \\n$\\psi_{i,j}(s_i^*,s_j)$\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'Motor density at $s_j^*$ \\n$\\\\psi_{i,j}(s_i,s_j^*)$')"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s_j_mu = -.15\n",
    "s_j_sig = .05\n",
    "fig, ax = plt.subplots(figsize=(5,2.5))\n",
    "ax.set_xlim(-.5, .5)\n",
    "s_j = np.linspace(-.5, .5, 100)\n",
    "ax.plot(s_j, gaussian(s_j, s_j_mu, s_j_sig))\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "ax.set_xlabel(\"Position on filament i ($s_i$)\")\n",
    "ax.set_ylabel(\"Motor density at $s_j^*$ \\n$\\psi_{i,j}(s_i,s_j^*)$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXUAAAE4CAYAAACkO2N6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3de5hcVZnv8e8vnUBCAkRAQFEuouiMCgiKgggBHAHvCuNRcQRRD0cGAQUdZUYEnBkvRwXv6KiDjB4YQcB4C8KMAUYRhBFBgZGbGu5CCCGQa+c9f6xdXbs7fanat+qu/n2eZz9dtWvvvVZX0m+tWnutdykiMDOz/jCj1xUwM7PqOKibmfURB3Uzsz7ioG5m1kcc1M3M+oiDuplZH5nZ6wqYmfXawQfMjYeXDnZ93vU3rr40Ig6poUqFOaib2bT30NJBrrn0aV2fN+spd2xVQ3VKmbRBfSNtHLOZ2+tqmNkU8BiPPBQRTy5+hWAw1ldXoR6atEF9NnN5sQ7qdTXMbAq4PC78Y6/rMFlM2qBuZtaUANbTHylTHNTNzID1uPvFzKwvBMFgnyQ3dFA3M8PdL2ZmfSOAQQd1M7P+4Zb6NKaBgaHHMdj9LDQzm1wC3KduZtZP+mPsi4O6mVka/eLul+nL3S9mfSZgsD9iuoO6mVmaUdofHNTNzBCDqNeVqISDegGaM6f9ZM2a3lXEzCoRwHp3v5iZ9Q+31KcxzcvleX/00d5VxMwqkWaUOqibmfWN9dEfQd0LT5uZ9RG31AtYv/X89pN77u1dRcysEu5+MTPrI4EY7JOOCwd1MzP6p0/dQb0bSp/kK582b2jXxjfkPt37ZDVys+nG3S+ApOcChwC7AzsDmwODwAPZdhNweURcX0E9zcxqJAZjGna/SBLwVuAUYDvgauB3wK3AUlL6hC2zbV/gQ5L+DJwJfC0i+iL71bKd22/bNj2sh5lVI+V+mWZBXdJOwL8BfwKOBn4VMX5/Q/Yh8ELgvcAxkv4mIm4qUV8zs1pMq+4XSbsDnwKOiojbO714RATwK+Dt2YfClyV9MiIWF6msmVkdIqZf98vrgddExOqiBUXEXZJeA3xE0pUTtfInI81In+TLn9XuRdp2RvvTvT86l8ymp/XTqaUeEadVUVhErAM+WsW1zMyqkka/TK+WuplZH5t+3S8GQ+PUd37OvRvsS9z/YjYV9dPol8p+C0nHS9ooeyxJW1R1bTOzug2Gut4moypb6juRhm0vAb4PLJD0ILAY+BmwOCLuqbC8njliu2uHHp/P9j2siZlVoZ9yv1T2W0TE+yJiSfb0QtIM08OB3wJ/Ddwo6feS3p+NXzczmzTWx4yut8morlotBV4eETdExFkR8XpgK+B/AbsAH66pXDOzrrVGv3S7TUa11Coifgg8JGnb3L6IiF8DJwMr6ii3bpohNEMcMvfOoa21TzP85cPMeq+20S9ZAB/NJ4HnA5+vq2wzs24Ek/fGZ7dKBXVJc4C/Ai6LiJUdnnYisGmZcs3MquYhjckHgW8A7wOQdKyk30paKOmFo50QEWsjYmnJcntq24F5Q5uZTX0RMBgzut4mo7LdL7OBFwPLJO0LfBG4BrgU+JykEyLiupJlmJnVTLXnfmlqDYqyQX1ORNwJIOlNpJvIR0fELZIuAD4OvLNkGZPO/YMr3Eo36yMBtbS8e7EGRdmgvomkZwH3AK8E7omIWwAi4kFJT5S8/qR1/+CUHMBjZmOoeohir9agKBvUPwZcDjwFmAf83YjXl5e8vplZ7QJVuvB0L9egKBXUI2KJpN1II2CWRcRVAJJuIAX7ZWWuP9nE+gBg0ePP2GCfmU1tFbfUe7YGRelx6hGxCvjBiN13klIDvK3s9c3M6hZQ6bT/Xq5BUcvko4h4Yx3XNTOrh6bXGqU23Hfu2Wvo8QD397AmZlaFqlvqnZB0PHB2RKzJbpA+qYo5PBP+FpJmSjqqbEG5651Q1bXMzKoymLXWu9lKaqUrh5Su/A+Sbpf0dUlHSNquyEUnDOpZn84KSWdJml2kEABJ8yVdSBqfOaXdcetTe10FM6tQhBpPvVtXuvJOF56+UNLDwNWSLga+EhF/7uRcSU8h5Xs5FHh3RFzTaeUmndzN51Zg3yXuHetoM5tCejztv5Wu/DLgBuCsLJDvDhxDSlf+z51cqOM+9Yj4maT9STOjbpV0F/AL0tTWZdk2A9gi2/4S2J/09eJLwN4R8Xin5ZmZNSWtUdq7G6UR8UNJL5C0bUTcn+0L4NeSTiZNXupIVzdKI2I5aRrrR4EDSK3vo0mBe2vSe/MgcD9pOuyJwJURsaabciar1pj0zW4b2GCfmU1l6nVLvbJ05YVGv2QD6hdlm5mZ1aerdOWTM3ekmVmD0pBGdb11S9IcSa/N1qLorG5dpit3UC9g/h3rhjYz6w8NrVHa9RoU3XJQN7Npr5XQq+6WOu01KM7OrUHxGO01KEoHdgf1Aubc7bS7Zv1mPTO63gqYExF3Zt0p+TUovgS8AXhP2d/DaQK6kRun3grs6ztLnGZmk1hazq6RIY21r0HhoG5mBpXmUx9H7WtQdBzUsxzpiyPixBH7nwusiYjbylZmqpjxYDtNvNvpZlNf6lOvvze6iTUoummp/xfpk2WIpDOBE4DI1tW7ItsWR8TNZStnZtaUplLv1r0GRTdpAo4bZfe2wPOAZwIvAxYAbwRmSHoIuBJYDPwwIv5YtrJmZnVojVPvWfkVrkFRtk/9vqxFfjOwEEDSpsB+pLwvC4CzSMlpPhYRZ5Qsb1KIFU5hY9Zfmul+aULZ3+JfJX1R0ratHRHxWET8KCI+GBF7AU8C3gH8jaS3lyzPzKwW61HX22RUKqhHxE3APwGnZMN0RjtmRUR8G9iTtBjrlBcrV/a6CmZWodaQxm63yaiKhafvA44f7xhJu5BuAPRN8nEHdrP+0i/dL02NU38+8A+kITtmZpNKK01AP2gkqEfE9yTtCtzVRHl1i8HBXlfBzCrWyz5ySRsDrW7qc4CNgesj4qJur9XYjNKI+G1TZZmZdaPXQxqBHYDDgD+3RglKWiDpnyLi77u5kNMEmJnR2z71iPi9pAOBB3L7Fku6qttrOagX4O4XM6taRCweZV/XwcZB3cyseH70ScdB3cymvaC3N0rzJM0EokgrHQpOPpK0vaT5ExwzX9JTilzfzKxpDa18NETSryVtnz3eU9Jh2SiYWcDfSjqoyHWL3hm4C/jIBMecTsoJY2Y2qTW18PQIbwPuyx7/H+A1wO+BfyZlu925yEW7yaeenzUqYI8R+0Ze93XAQJFKmZk1rek+9Yj4Xe7pDcB3gZWkYP+lbF/XuulTP4v0gabsZysT43jOK1IpM7MmTYIZpV8mNYQvj4izgbOLXqiboP6O7KeAbwI/ZeygvR5YQvoKYWY26TVxo1TSHNKqR5dFxFACqYgI4JIqyuhmkYxv5Sp2JLAwv8/MbMqKxrpfPggcB5wJ/LOkY4FjSSsfnR4R15ctoNCQxog4oGzBZmaTRYNpAmYDLwaWSdoX+CJwDXAp8HlJJ0TEdWUKKDxOXdIhwBGknAVzYdTvLhERexYtw8ysKQ0F9TkRcSeApDeRPk+OjohbJF0AfBx4Z5kCCgV1Se8CvsrogTwvilzfzKxJDd4o3SRbUOge4JXAPRFxC0BEPCjpibIFFG2pnwSsAo4h9a0vL1sRM7NeimaC+sdI60o8BZgH/N2I10vH0qJBfUfggmyZOjOzKa+J0S8RsUTSbqQRMMsi4ioASTeQgv2ysmUUDeoPAuvKFm5mNhlEc6NfiIhVwA9G7L4T+GvSxKNSigb184AjJW0eEY+WrYSZWa811P0yRtnxxqquVTSonwHsC1wh6WTgRlIf+wbc325mk1/PZ5RWpmhQX0Ya+TJAGl85lihRhpnZlJOlzn1bRJxT0fVOiIjPdXp80YD7Czxc0cz6SFXdLxGxTtIKSWcBH8r60LuWpTf/OvAv3ZxXdEbpgiLnWc20YSZlzVDnr48i1o/x2R3rO3rdbCqoekZpRFwo6WHgakkXA1+JiD93cm62DsWJwKHAuyPimm7KLt01Imlr4NnAphHxY0nzImJF2euamTUm0giYSi8Z8TNJ+wOnALdKuovUy3ETqQt7GWlNiy2y7S9JmW+3IaXe3TsiHu+23DJpAp4HfAXYp/U7ZNf7Whbo3xERS4pef7rTwMCwnwCaM6f9eN5cANZv3V6AauXT5g09XrZz+qdd/qz2ilg7P+feocdHbHctAIfMvXNo37YD7fPvH0yfy4sef8bQvu/cs9fQ4ztufSoAm93Wrt/8O9qjXOfcnc6f8WB72G2saP//jJUr24+zhby9oLf1Uh3j1LOBIh+S9FHgAFLr+2hS4N6aFDcfBO4Hria10K+MiDVFyyyaJuDpwFWkGVE/ySq4R/byb4B/BK6TtEdE3FO0cmZmTQjqHdIYEauBRdlWq6LL2Z0KbAIcFBGvBv6r9UJEfBI4DHhydpyZ2STX/VJ2k3UIZNHul1cCiyLiytFejIiFkhYDryhaselu1C6JNblvZI9mc77uaXepbHxD+zN6m+zntmPcKD2f7QH49xk7jF+P3I3QAe4ferxL3LvB63nrsxulvl1qU0XVfeqjkXQKqcv6AeBXwCURcf/4Z3WnaFDfArh3gmNuB/YueH0zs0Y1NKP0LcDGpBuhdwOvyrqzz6xqdn7RoH4X7T70sTwH6GgIj5lZL0U0FtT3TOUN3Qi9SdLGwN9LOjcibi9bQNGg/h3gDEkfjIhPjXxR0nHAS4HPl6mcdWmUseExbEDJhqNLPIPMLKm6jzybfPQI8DPg6ohYO9qolohYnY2O+ZSk04oMY8wrGtQ/DRwMfFzSO1vXkfQ9YDdgJ+A24PQylTMza0oN49RPlLQNcCDwaUkbkXo5fgZcly023To2JP1f0hoVny1TbtEZpaslvRz4B+A9wJbZS28AVgPnAidHROncwGZmTaij+yUiHiBltT0PQNL2wEHAUZJmALcC/xkRN2UrH80uW2bhyUfZ14hTs68Nu5AC++PArdmYTDOzKSFQI33qEfEn4F+zDUnPAQ6UdCypN3QnSX/RWuKuiFJpAiT9BfB00grZAFsBO0jtNyciFpYpw8ysCb24vxQRt5Ja6wBIOhc4SNIJWZV+ExFnd3PNojNKdwIuAZ433mFZpQbGOcbMrPcaGv0i6S2kdUlvA/4N+ElErM1e2xp4WkS8PXf8c7sto2hL/UvA84HLgGvx0nZmNtU101R/K/AN4OXAhcBKSdcCS0nJvE4eVqWI33VbQNGgvi9wRUQcXPB8M7Pp6E5SGt4vZC3zw0nxdB7w/oj4f2ULKBrUB4E7yhZuZjZZNDT56NPAZyVdA1wYEV8GvlxlAUUTel1G6swvPfzGzGwyiOh+676MWBIRx5PSqMyf6PgiirbUTyZlZrxS0mdIXylGHcYYETcWLMPMrBF1p97doLwuVzPqRtGgPgA8CrwQmKgPyKNfzGxyC2CSptLtVtGg/gXS0ku3AjcwRivdzGyqaCL1bhOKBvWXAf9NWkPPwxnNbOqb5kF9JWmmkwO6mfWBZtIENKHo6JcLgAVZHmAzs6kvCmwdkvRpSROtQVGJokH9w6QFMC6S9CJJcyY6wcxs0srSBHS7deH9wK8k/Y+kUyU9q6bfpHBQfxTYCzgE+CWwQtLgKJu7Z8xsaqixpQ4cBfwI2B44DbhV0jWS3pvNLK1M0T71q+ib2wpmZpByENYjIs4FzpU0D3gNKT3AwcDngM9Iuhw4h7QQ9QarI3Wj6CIZC8oUamY26TTQTI2IFWSLZmTd1q8kBfhXkYL8MknfIuWHua1IGUW7X8zM+ku93S+jWQ0sI61j+gTpq8J84ETgFknflbRVtxcttUjGeCS9HXh+RHygrjLMzCrR0IxSSbOAVwBvBF4LbEEK5jcBZ5Jm6G8OHA+8E5hFWia0Y4WDuqSdgdeRUkaO5gjSTQEHdTOb9OqcUSrpjcBhpG6WTUmB/I/A14HvRMRvc4cvAf63pE2y47tSdOWj5wNXA3Nor3AE7TsNkT3+TpHrm5k1rt4+9Quznw8DXwX+X0T81wTnLAPu6bagoi31k0gB/WPAb4HPkLI2XgDsTMri+JOIOLrg9c3M+sn5pEbupZ3OxI+I44oUVDSo709a+eg0AEl7A3tExCXZ88uA6ySdHxE/LViGmVlz6u1T/xCwfLyALmk+MCci7itTUNHRL9uSWwGblE99aIHULIf6FcAHi1fNzKw5iu63LtwFfGSCY04Hbi5a/5aiLfWHgG1yz+8CtpT0pIh4JNt3O/CWMpUzM2tENUMUh5F0fP4psMeIfXkzSQNPSq8/UTSo/xx4naSXRcRVwK9JlX4jaaVsgD1J2RzNzCY51dH9chbtQSMB7Efquh7PeWULLRrUP0kaO7lY0kkRcZakq4EvSDoAeDopqH+rbAXNzBpR/eiXd2Q/BXwT+CljB+31pKGMV5QttGiagF9Leimp0n/Idr8LWAi8NXt+FWkUjJnZ5FdxUI+IoUatpKOAhfl9dSk8+SgirgOuyz2/RdJzgGcDayLi9grqZ2bWjAqDuqTNgNUR0Vrq87W5/eNXI2J5mbI7CuqSdu32uq1zspEwZmaTV/VpAh4h9amflHveaU1KpW/p9OQbKP45VvpurplZ3bocojiRq4A7RjxvJF15p0H9XJw/3cz6WYURbmR68ibTlXcU1CPiqJrrYWY27UiaS5q4uaTsTNKWjmaUStosv8h09ryjrYpKmpnVreYZpUg6VNJiSftmz/cmDWO8Glgi6QtV/B6ddr88Qlp26f3Z82V09mWldKe/mVkjasz9Iulg4AekxTDWZrs/TUpdfjawG3CspN9HRKng3mnAvYo07b/lStzHbmb9ooY0ASN8CHgM2DUilkjaFngJ8KWIOD5bPONW4Gig/qDey05/M7NG1BvUXwAsiogl2fMDs58/BIiItZJ+RgX5sjrtU99X0jNyz/fLPzczm+pq7lMXsDT3fH9gHWkdipaNqGDd6E4vsJj2IPrW878tW7iZ2aRR78LTt5G6W1qzSl8LXB0RT2T7NgL2Id04LaXTPvX7gf8laRXQmsK6t6RTJzgvIuJjhWtnZtYfvgL8i6RfkxaW3posv7qkl5HWntiJtIpcKZ0G9a8DpwLvy54H6VPnJROcF6Ql78zMJrd6+9S/CTwPOBaYBVyS7YM0qvBVwMXAaWUL6vRG6WmSLgK2z865iDQ855vjnmhmNgUUGXfejYgI4H2STgHmRsRDuZc/AZwSEbdUUVbHY8izxFw3Aki6grSA6verqISZWc/Vu0ZpKiJiJSMWD4qIa6oso2g+9QOqrISZWc/1ycwbz/Y0M6Pe7hcASYcARwA7AHNJwxxHiojYs0w5DupmZlBrS13Su4CvMnogr7QWpQe6m5lNeQUmHnXZsj8JWAW8HZgfETPG2EqvP+GWupkZ1N2nviNwQUR8u9ZScFA3M0vqDeoPktIC1M7dL2Zm1N79ch5wqKTN66l9W+GWelN3cs3M+sAZwL7AFZJOJs35WTXagRGxfLT9nSoU1Ju8k2tm1oh6o9UyUrwcAC6doBalusWLnty6k3sMsLDsJ4uZWU/VnCYA+AUNNXKLBvUdaehOrplZI+rN/bKgvqsPVzSoN3Yn18ysEQ11FkvaGng2sGlE/FjSvIhYUdX1i45+aexOrplZ3UTto1+Q9DxJVwH3kRYaWpi99DVJl0t6ehW/S9GgfgZwB+lO7sslbS1ps9G2KippNuVoRsebBgbQwEBX59jUkgXsq0hrUPwE+G/aA01+Q1re7jpJ25Utq2j3S2N3cs3MGlFv98upwCbAQRFxpaQzgT0AIuKTkm4hLZxxKmkASmFFA25jd3LNJr1RWs6aoc5fb+3LZf2I9WP8ecX67McYrfXsdetS/aNfXgksiogrRy0+YqGkxcAryhZUNJ/6grIFm5lNKvUG9S2Aeyc45nZg77IFle4akfRM4LnAHNKomOsj4tGy1zUza1S9Qf0usu6WcTwH+HPZgsqkCdgFOAd48YiX1km6APhARNxXom5mk1euS2WoKyW/byDXl5K9Pmyfct0vM7Lz1re7ThTtCBODg+1jW90y+X25Lpehbhl3w3St5u6X7wBnSPpgRHxqg7Kl44CXAp8vW1DRNAFPJd3J3RK4DLgGeALYDjgEeCvwUkkvjogHy1bSzKx29Qb1TwMHAx+X9E6y2Cvpe8BuwE7AbcDpZQsq2lL/KPAk4NURsWjki5LeBnwL+Ajw3uLVMzNrQFD3jNLVkl4O/APwHlKDGOANwGrgXODkiFhWtqyiQf1VwOWjBXSAiPi2pCOy4xzUrT+M1uVCrltlZvvPSbNmtR+39s/Mdb/MnOBPb117wrbWtbtaorV/7dpRj4V07LDRMe6K6Ujda5RGxBrgVEkfBXYhBfbHgVsjYnVV5RQN6lsBd05wzB3AAQWvb2bWrIYGaUdEAP9T1/WLBvX7SLkLxrMz4FEwNvVlLfRhrfOZuZb4rPRnpI03bp8ze8PHsVH7HGa1W+0xkN1IHcxFlbXt1rnWtFvlWrV62E+AWJ1r5K3NWu3r2ue41d6ZKlvqkv6z4KkREQeVKbtoUP8+8F5J74qIr498UdLhpEH055epnJlZY6ptqS+Y4PVBYA1pKHir9D8Da8c8o0NFg/rHgNcAX5V0EilVwL2kAfb7A3uRWumnlq2gmVntKr5RGhHDpvxKehrwM9JcnpOBayNiMEuKuD9p8Mkg8Fdlyy46o/RhSfsAnwMOY8OumF8Cx0TEHSXrZ9Ybo9wUzY8zb3W5AGjO7PRgkzlD+2Je+/Hgpunx4Nz2OYOzc90vWVHK9YwMrGp3vww83r4ROvDYynTsilxdhqUcyFZIG9bNkrvR6nHsoxITL+NW0lnARsAhEfFYa2c2UXOhpP8Afgt8Evg/ZQoqPPkoIh4A3ixpC+CFpJunTwA3OZib2ZRT743SA4GL8wF9WNERj0taRBri2JugnqvMUuCnZa9jZtZLNQ9pnEnqnh7PVsCmVRRkZuNpdcXkx6HnR7pk3S6x+byhXWu3aHe/rNoijXpZPb/dpbN2k/aX/cguq9xw81lPtLtXNl7WLnf20rR/Vr4rKF/VLI1A5FIOMCzjYy69gA1Xb1C/FniVpAURsXjki5JeBLya1HVdioO6mVn9TiGtdnS5pItIaVbuB55MulH6etIn7t+VLchB3axlghmj+Vmi+XHorZui+db540/ZaOjxE9uk667acmgXazfLJeGamZqIWtcuc9bydl1mP9xulQ9unI6Zm6v2rFxyr9bsU+VnmQ7mWu2j5WP3TdOk3jQB10paAHwFOJw0wKRFpCyOR0fEtWXLclA3M6t/kQyygL2npN1J2W1baQJ+A1wZUc2nq4O6mRk0mSbgBuCGuq5fJp/6IcARwA6kb4OjDfOMiNizaBlmPZNfgq41Tj2fhCvX/dIah966IQrtLheAx5+WRYunrhrat82T2iPb5m6Upvk/vqZ9zT8/0h4E8XhrHHyqDAADq9tlzVjV7vaZuSpNSByWRmDGmlF+L98wHanulnpTiuZTfxfwVSYer98nb5OZ9b0+iVZjrF47oZNIU9feDsyPiBljbAMTXMfMbFJQdL9NRkW7X3YELoiIb1dYF7NJqZ0vPTe1P5dxsTX9Pz8OPT/SpdXtsuvT7xnatdeT7hp6vM3M5QA8sG6zoX3Xzttp6PGNbNe+7srU1bJRbnTMxo+2/4wHHk31Uq6u+fQGsTafe92G1LxIRpOKttQfBPy/w8z6RxTYOiBptqTjJe1ffaU3VLSlfh5wpKTNs4Q0Zn1lWJKs1iLR+RuluXzoreRc+Vmi+XHorZui+db5wfN+O/R424HUPrp/cPQ/x/tWtFvwD2y2cVZWuz2WTw42VK98XXOLXLd+r/B90mFEfd0pEbEqW+3oB8AV9ZTSVrSlfgZpZaMrJL1c0taSNhttq7CuZmb1qamlnvl34BWStqquwqMr2lJfRvpwGyDlUh9LlCjDzKwxilo71T8L7An8XNIngJtIi2RsICJuLFNQ0YD7C/rmtoJZMjwvec6MDb/Qtpagg3Y+9Mj9NbWm/kN7HHrrhii0u1zS41YisBVD+/LHts7PX3dYWfkZ/62l8Saof/53dVcMTdwo/X1WgoANVosbodSowaKLZCwoU6iZ2WRT8xDFc2moIeyuETMzqDuh11H1XX240kFd0jOB55IWUH0QuN4jYmwqilzeceW/AK/fMM+SBnPHZi/n86HnMy62pv/nx6EPH+myYoN9+WPz6QNa1x1WVq56+XqNV/9Y797TkZqaTFR3zCyT+2UX4BxStrG8dZIuAD4QEfeVqJuZWXNqDupNxcyiuV+eSkryviVwGXANaX3S7YBDgLcCL5X04oh4sGwlzZo2rNXeGhWRz1G+NrcwdLZIdH61onw+9FZyrvws0bxRZ5Q+0j42n9yrdd1ZT7Trl1+keqhe+brmRnW4hd4bTcbMoi31jwJPAl4dEYtGvijpbcC3gI8A7y1ePTOzBtSfy6WxmFl08tGrgMtHqxxAlhPmp9lxZmaTX72TjxqLmUVb6lsBd05wzB3AAQWvbzZpxGBribjcsnFr1g49Hng8dXUMWyA6twRdKx96PjFXfur/RPnUubedT332w2RltW9+tsofVq9cXWPQA9EnUmeagExjMbNoUL8PePYEx+wMeBSMmU0N9c4obSxmFu1++T5wYLZYxgYkHQ68Ari8aMXMzJpUcz71xmJm0Zb6x4DXAF+VdBIp/8u9wBbA/sBepE+cU8tW0Kwn8msAZyNGIjeiJL9c3MBjKwGYvTSXuXHj/ET91HZq5UKHdrZFaE/9z49tz4+eaXW5AGzywPqsrFz3T1Z+KmT1BnUlP+KlmrWN+0/9aQIai5lF0wQ8LGkf4HPAYWz4teKXwDERcUfJ+pmZNUI1ft41GTMLTz6KiAeAN0vaAngh6UbAE8BNDuY2Hc1aupK1W8wZ8/XN7gqW7zT2sr6b3TaD5c9yS7pnah7C31TM7CioZ3nRV0fE6tzzlnWkT5mRxwMQEcsxmwpyXROxPne7qTV6ZG27yyPf/aIVqdslNp/HrKWpK2Ru7rIDq9MSc6vnz2Czu1LkyA5IAMoAABDpSURBVC9ykc+4uNltG04uyo90aXW7tMpJ5Y/S/ZKra370y9DkI3fDbKDO0S+StgeWR8SyiFhKGr448pj5wJyys0o7vVH6CPDPuefLsn0TbUvLVM7MrBFBGv3S7da5u0gTi8ZzOnBz0V+hpdPul6tIYyhbrsT51G26aLVqczcfY3WupT5jwxzms3Kt4xmrUpdMfoHo/BJ0rXzo+T7d/NT//Dj01k3RYa3zJ9qPh+o1LE2AW+WdqLqlLun4/FNgjxH78mYCr6NkLvXWhSY0Mn+686mbWd+pvpl6Fu2FMQLYjzTSZTznlS20aEKvof6hcY6ppH/IzKxuNc0ofUfu8t8k9aOPFbTXA0uoYGHqoqNf7iJ9Cp00zjGnA0cC8wuWYdY7o940zWdDzHVvsAoA5TM75qbpz1yVbloOPDqrfcqsXPdLawm6fC70taOnJGjdCCV3ozbfFRRZvUa9OTri97Kc7vvIO7hkfKv1WNKRwML8vrp0HNQL9g8VnbFqZtaoOke/RMRQTpfJtEhGT/qHzKYLPfwoseXmva7G9DUNF8noSf+QWc9lXRbDxq6vWzvK6+2uDY2SUkAzcwMbZrb/9PKjZvRw1mDLj17JZ1zM9ufHoQ8blZN1u7jLZXKZlItkjOgfOoqG+ofMzJrQL4tkFJpRCrw2t39cnlFqfWOsGaetG6j51vFg7tgZawDQQK6lrlz7fEZ2rfwC0fkl6PL50FvJxfL7htXLM0YLCYb/+1VvwkUyJB2RHVd/UCfNDs2Pdnmkw/OiizLMzHpnmi2SMXJG6VV4RqmZ9ZGau18aWyTDM0rNiphoHHu++0Pp9ciNbW+lFhj78mNEmKGbsuO/bgXUu/LR94H3SnpXRHx95Iu5RTLOL1tQpV0jkuaSxl8u8UxSM5tKam6pN7ZIRuHJQZIOlbRY0r7Z871JwxivBpZI+kLZyplNJ+uHzVK1RkXBrdPLRzwM7ANcADwTOB74BPBB0rj1a4D9e7ZIhqSDgR+Qxlm2Bsx+GpgHnA3sBhwr6fcR4eBu/W2ULo9RR8fkX8/tynfFdBzY3c1SqZT7pd6m+qRaJGMUHwIeA3aNiCWStgVeAnwpIo6XNAu4FTgacFA3s8mvws9JSftNcMgq4O7s8XaStmu9EBFXlim7aFB/AbAoIpZkzw/Mfv4wq9RaST8D3lKmcmZTVhct6diwIW89UHFLfTHFRwiWyqleNKiL4asa7U9a1u6/cvs2wgm9zGwq6LKPvAtLgZ8AD9dy9VEUDeq3kbpbWrNKXwtcHRFPZPs2It0UWDLmFczMJo3KU+9eSMrpsiXwZlIerIuAiyPi/ioLGqloS/orwO6Sfg3cAGwNfBtA0suA7wE7AZdUUUkzs7oput/GEhFvAp4MvJ6U+HAP4EvA3ZKuknSipB3q+D2KBvVvAp8D/hLYkTSw/pvZa+8n5S+4BDitXPXMzBpS8cLTEbE6IhZGxJHANsChwDeAZwGfBe6UdJ2kD0uaaLZpxwoF9UjeR1rVaOuIeGPE0J2hTwDPjYjDWt0xZmaTWqSFv7vdOr58xLqIuDQijgGeAiwAvkhqzf8TcLOk30k6o+yvUupGZkSsBOZLep2kN0s6ELg1Im4pWzEzs0ZV3FIfu5iIiLgyIk6IiB2AlwO/B/4C+Puyv0bhNAFNreJhZtaIBlMU5gaYHEbK+TKHNEut1Bh1KD6jdLxVPA6lwlU8zMz6QTaT9PWkQH4Qadj3WuA/SINLLsnSCZRStKXe2CoeZmZNqCNNgKRtgDcAh5PWdZ5Jmk36E1Ig/0GVi05D8aDe2CoeZmaNqDCoSzqB1CLfhzRZ8wngYlIg/1FEPF5ZYSMUDeqNreJhZla7oNLcL8CZ2VUfARaSUu2uzF47SBo7n35ELCxTcNGg3tgqHmZmdRNRR/eLSPnSj8y2To4PepT7pbFVPMzMGlFtUD+9yot1o2hQb2wVDzOzRlQY1CNiagX1iHhY0j6kVAGHsWFXzC+BY6pM/G5mVpvq+9R7pvDko6ZW8TAza0LdKx81paugLmlX0ljLuaT0uz+KiKXAT2uom5lZc6ZTUFcaf/MNNryDe5+kt0TEVZXXzMysMZXnU++ZTlvqJwJHAX8mDZ5/nNTlsj+wUNKzIuKhWmpoZla3YNoF9XeRBtHvnk/SJemzQGvm1Ferr56ZWUP65EZpp6l3dwYuHSXr4udIA+Z3qrRWZmYNU0TX22TUaUt9I+CBUfb/Kfe6mdnUNUmDdLe6Gf2ywW8cETFeDgMzsykhgPXTL6ibmfWp/hn9Umo5OzMzm1y6aakfLmn3Ll+LiDioQL3MzJrVJy31boL607Ktm9f6410ys/43zYK6F7sws/413W6URsQVdVfEzKx3AqI/Zh959IuZGUy77hczs/413bpfzMz6nlvqZmZ9xEHdzKxf9M+MUgd1M7MA1nv0i5lZ/3BL3cysjziom5n1i/CQRjOzvhEQnlFqZtZH3FI3M+sjfdKn7kUyzMz6iFvqZmYRHqduZtZX+qT7xUHdzAwIt9TNzPqFc7+YmfUP51M3M+sznnxkZtYfAgi31M3M+kR44enaPcYjD10eF/6x1/Uwsylhh7IXcEu9ZhHx5F7XwcymkT5pqSv6ZBiPmVlRkhYBWxU49aGIOKTq+pThoG5m1kec0MvMrI84qJsZAJJm9boOVt60DeqSFkiKMbbVkm6W9H5Jtb5HkhZnZc6v4rh+Iuk0SfdIGpS0X7Zv2Psg6Zzs+e69re3UJumvgb+p6FqnS3pBFdey7k3boJ5zD/C53PZ54GLgKcBngG/WXP6FWbmrASQdlQWpE8c7rt9J2g34KDAH+Bfg3uylafE+jPP/YKLztpR0u6STuzjnAOBlEVHV//WPA5+StHNF17MuTNohjQ26PSI2+MORtB3wa+BISWdFxA11FB4RX6zyuD6yffbz3Py/zzR8H7o1G3gM+E0nB0vaHDgT2KeqCkTEKknHAudK2i8iBqu6tk3MLfUxRMQ9wPeyp/v1si7T1ED289Ge1mKKiYh7IuIFEXFZh6ecAlwSEU9UXI/bgCXAW6u8rk3MQX18j2c/57Z2SNpK0lmS/pD1vd8j6WtZy57ccTMkvVPS9ZKWS3o06w8+ZMRxQ33EkhYD/5q9dGa2f8eRx3Vbl9z56yTNlfQJSX+StErSrZLe3cmb0cXvXqqs7H24OHt6avZ7LxjrfRjl/D0knS/p7qzcP0j6lqRdx3hfQtKmkr4g6YHs3+tHkp4haQdJ35W0TNJjkn4i6RkjrjFb0t9LuiUr715JX5e0/ShlTfi+jPf/oEqSZgPvBr5S9bUzZwEfrunaNpaImJYbsICUx2fxOMcszo45PHu+LXBHtu8/gC8Di4B1wIPAc3LnnpkddwNwNvBdUqtzEHjVKGXMB44Dfpo9v4L0R7HFyOO6rUvu/EHg58ADwDnAt4GV2TVeOcH71c3vXras44AfZMf+MnsfnjnG+3BO9nz37PkLSf3tq0kfDGdn56wHngCeNca/8S+BO0n3UK7P9v2W1Nr8Y7b/imz/TbnzNwauzPb/CvhqVve1wDJg127fl/H+H1T8N3Ao8N81/o0NAMuB5/f67306bT2vQM9+8TGCOunby47AZ7PX7wPmZK+dn+07ZsQ5r8z+WH+ZPd8EWEPq15yRO257YAVwZW7fyCB1VPb8xBFljDyuo7qMcv6N+QBBGvEQwHcmeL86Lq9sWdmxr8+OPW2C9+Echgf1L2fPF4w47/Rs/8ljXG9R7t95FnBLtv96YG7u+FawfW72/Izs+YdH+f+1Dvh5kfdlrP8H47xfzyO1uH8IvLnDcz4PfHGCY7Yn3aj+PPAJ4LT8+9FBGYuAD9T1d+xtw83dL7C/csMZSQHqLuB9pBtOb4mIlZK2BA4HbgO+lr9ARPwYuBx4saRdSN01s4DNgU1zx/0J+CvgH8pUuMu6jPSBiFiae74w+zlmQqQS5XVdVgUuB06KiMUj9t+U/Zw3xnmnRcRKgIhYS/qGBfCZiHg8d9y12c+nKw13PRa4nRTwhmTlXwrsI2nbEWVV+r5I2gg4ntTCv5zUT96JvWi/L6Ndd052vc9ExPGk4H4c6f9wp34HeLhpgzz6JQ1pvHDEvjWkwP69iHgw2/dC0tfJRZE1QUa4BngFqQV3saRLSK3N/5G0kPQ1+j8j4uoK6txxXYDfj3ht2KiIiHhUEuTuG1RYXpGySomIiwAkPRV4AbAT8AzSh9J4Rga31pDJO0bsX5f9nA3sAmxJ+vA/M/vd8rbJfj4buD+3v+r35Q3AdyNiUNKrgZs7PG8bUhfRWP4KeCpwd/Z8GakrqNObsACPAC/t4ngryUF9jCGNo2gl+7l3jNdbowfmZD//GjgaeBvwDtINqZD0S1IXwC8K1rdIXfJWjXHOBhGpgvKKlFWKpL8Avk57iN7DpNbiz4E3j3XeiNZ43njj4bfMfu4InDDOcZuOeF71+3I1cLeknYADSX3lndia8YP6MtIHzW8k/Zj0wfGP+QMkPY/UbbTbGNdYSvrGag1x90vnWoFrizFeb40AeRAgItZFxNciYj/gSaQ/tC8DLwJ+LGnkH3ptdalA0+UVImkmqStjT+AYYKuI2Coi9ifdqK5a64PgkojQONsPayh7SET8KSLWkxoOf6LzlnQwTgyIiCuBD5FuBh8HXCnpuBGH3Qa8bpwy1pO6NK0hDuqda30933+M1w8hfTW/XtJLJF0iaX+AiFgREYsi4jhSv+TmpK6K2utSooxellfUs4FnAhdlH6gP5157xhjnlHErqSW/m0ZJJyHp7ySdJ2mzGsoeWdZM0s3Vb0TE+qzVPpEHGfuDGoCI+GREPI10I/Za0j2E/OurI+IP41xiS9JIH2uIg3qHIuJ20rC3vZTyZAyR9DZSMLkwIh4hDeN6HfBBSRvnjpsF7EpqIS0Zo6hWpv4xu8a6rEtpTZdXwprs59OV6+DOxqd/oOrCImIVaVTQTsDf5l+T9Frgn4BtI2J5gctP+P9ghINJfeT/mv0/e08H59zPGEFd0kWSbmw9j4jfAf9GGvbZmodxXDYe/0XjlOGg3jD3qXfnGNKY5H+X9E7STbSdSTcJlwAnA0TEzZIuJt3AulnSL0gB5wBSAPhKpBmro2kF+/dmk1dOGzFSoqu6VKjp8oq4HbgKeBlwraTrSR84C0jjwY8E3irpDxFxTkVlnkzqv/+8pDeRWu+tMh8m3U8potP/By3PBn4TEXdLei/wnQ7KuBr4yzFeeyG5AQSStibNDm3df3odcAGpO3FH0hj90exCup9hDXFLvQsRcSPpP/G/k/pt3w08hzTBZa8RgfrtpIRgAbyJ9AfxGGmo5Mh+ybwrSK2/LUlfp0e72dltXUprurwispE5bwS+RRpf/VbS//HXRMRRpEC3A/D8Cst8CHgJaRz3TqR/92cA3wBeMEHXxHg6+n+Qcz7wmKTPAssjopPcL4sYOwXG3wDLJH1c0heBT5LGzLeGdP4H6V7LgaSx8RvIuqT2JQ2LtIZ45SOzaSrrGryXNOu16w9lSe8hfbCfAqzJxvfnX38RcF5EPLOK+lpn3FI3m6YiYjXwJcYfjjmet5Fm9L5rjNePJ6XLsAY5qJtNb58CXilp3FEwY/gN8GLg5lFa6TsBuzFiBrLVz90vZtOcpL1Jo4MOz8a7l73eLFJSsw9FTesQ2Ngc1M0MSYeSMm2W7i6RdAYpUd5/lq+ZdctB3cwqJWlmRKyb+Eirg4O6mVkf8Y1SM7M+4qBuZtZHHNTNzPqIg7qZWR9xUDcz6yMO6mZmfcRB3cysj/x/3y7bfKHrxjUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#PDE_2D_dens\n",
    "s_i = np.linspace(-.5, .5, 101)\n",
    "s_j = np.linspace(-.5, .5, 101)\n",
    "S_j, S_i = np.meshgrid(s_j, s_i)\n",
    "mu_i = .2\n",
    "mu_j = -.2\n",
    "mu_s_i_star = .35\n",
    "mu_s_j_star = -.15\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "ax.set_aspect(1.0)\n",
    "sig_i = .05\n",
    "sig_j = .05\n",
    "xl_distr = bivariate_gaussian(S_i, S_j, mu_i, mu_j, sig_i, sig_j)\n",
    "xl_distr += bivariate_gaussian(S_i, S_j, -mu_s_i_star, mu_s_i_star, sig_i*.1, sig_j)\n",
    "xl_distr += bivariate_gaussian(S_i, S_j, mu_s_j_star, -mu_s_j_star, sig_i, sig_j*.1)\n",
    "\n",
    "c = ax.pcolormesh(S_i, S_j, xl_distr)\n",
    "cbar = fig.colorbar(c, ax=ax)\n",
    "cbar.set_ticks([])\n",
    "cbar.set_label('Motor density $\\psi(s_i,s_j)$')\n",
    "\n",
    "ax.set_xlabel(\"Position on filament $i$ $(s_i)$\")\n",
    "ax.set_ylabel(\"Position on filament $j$ $(s_j)$\")\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#PDE_2D_dens_v2\n",
    "s_i = np.linspace(-.5, .5, 102)\n",
    "s_j = np.linspace(-.5, .5, 102)\n",
    "S_j, S_i = np.meshgrid(s_j, s_i)\n",
    "mu_i = -.3\n",
    "mu_j = .25\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "ax.set_aspect(1.0)\n",
    "sig_i = .05\n",
    "sig_j = .075\n",
    "xl_distr = bivariate_gaussian(S_i, S_j, mu_i, mu_j, sig_i, sig_j, corr=0)\n",
    "\n",
    "A = 1./3.\n",
    "mu_i0 = .1\n",
    "mu_i1 = .125\n",
    "mu_i2 = .15\n",
    "mu_j0 = -.1\n",
    "mu_j1 = -.075\n",
    "mu_j2 = -.05\n",
    "\n",
    "sig_0 = .1\n",
    "#sig_0 = .075\n",
    "sig_1 = .05\n",
    "sig_2 = .025\n",
    "xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i0, mu_j0, sig_0, sig_0, corr=.5)\n",
    "xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i1, mu_j1, sig_1, sig_1, corr=.5)\n",
    "xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i2, mu_j2, sig_2, sig_2, corr=.5)\n",
    "\n",
    "\n",
    "c = ax.pcolormesh(S_i, S_j, xl_distr)\n",
    "cbar = fig.colorbar(c, ax=ax)\n",
    "cbar.set_ticks([])\n",
    "cbar.set_label('Motor density $\\psi(s_i,s_j)$')\n",
    "\n",
    "ax.set_xlabel(\"Position on filament $i$ $(s_i)$\")\n",
    "ax.set_ylabel(\"Position on filament $j$ $(s_j)$\")\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[]"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x360 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#ME_2D_dens\n",
    "s_i = np.linspace(-.5, .5, 102)\n",
    "s_j = np.linspace(-.5, .5, 102)\n",
    "S_j, S_i = np.meshgrid(s_j, s_i)\n",
    "mu_i = -.3\n",
    "mu_j = .25\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,5))\n",
    "ax.set_aspect(1.0)\n",
    "sig_i = .05\n",
    "sig_j = .075\n",
    "xl_distr = bivariate_gaussian(S_i, S_j, mu_i, mu_j, sig_i, sig_j, corr=0)\n",
    "\n",
    "A = 1./3.\n",
    "mu_i0 = .1\n",
    "mu_i1 = .125\n",
    "mu_i2 = .15\n",
    "mu_j0 = -.1\n",
    "mu_j1 = -.075\n",
    "mu_j2 = -.05\n",
    "\n",
    "sig_0 = .1\n",
    "#sig_0 = .075\n",
    "sig_1 = .05\n",
    "sig_2 = .025\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i0, mu_j0, sig_0, sig_0, corr=.5)\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i1, mu_j1, sig_1, sig_1, corr=.5)\n",
    "#xl_distr += A*bivariate_gaussian(S_i, S_j, mu_i2, mu_j2, sig_2, sig_2, corr=.5)\n",
    "\n",
    "\n",
    "c = ax.pcolormesh(S_i, S_j, xl_distr)\n",
    "cbar = fig.colorbar(c, ax=ax)\n",
    "cbar.set_ticks([])\n",
    "cbar.set_label('Reconstructed motor\\n density $\\psi(s_i,s_j)$')\n",
    "\n",
    "ax.set_xlabel(\"Position on filament $i$ $(s_i)$\")\n",
    "ax.set_ylabel(\"Position on filament $j$ $(s_j)$\")\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_rod_drag_coeff(visc, L, d):\n",
    "    \"\"\"! Get the drag coeffiecents of slender bodies using theory from\n",
    "    Brownian dynamics of hard spherocylinders\n",
    "    Hartmut Löwen\n",
    "    Phys. Rev. E 50, 1232 – Published 1 August 1994\n",
    "\n",
    "    @param visc: Viscosity of fluid\n",
    "    @param L: Length of rod\n",
    "    @param d: Diameter of rod\n",
    "    @return: parallel, perpendicular, and rotational drag coefficients\n",
    "\n",
    "    \"\"\"\n",
    "    l = L / d\n",
    "    ln_l = np.log(l)\n",
    "    l2 = l * l\n",
    "    g_para = ((2. * np.pi * visc * L * l2) /\n",
    "              (l2 * (ln_l - .207) + (l * .98) - .133))\n",
    "    g_perp = ((4. * np.pi * visc * L * l2) /\n",
    "              (l2 * (ln_l + .839) + (0.185 * l) + 0.233))\n",
    "    g_rot = ((np.pi * visc * L * L * L * l2) /\n",
    "             (3. * (l2 * (ln_l - .662) + (.917 * l) - .05)))\n",
    "\n",
    "    return g_para, g_perp, g_rot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.966324227034158\n"
     ]
    }
   ],
   "source": [
    "L = 10000.\n",
    "visc = .000089\n",
    "d = 25\n",
    "g_para, _, _ = get_rod_drag_coeff(visc, L, d)\n",
    "print(g_para)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Look up table example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def boltz_fact(s, y, ks, ell0, bw, beta, D):\n",
    "    \"\"\"! Calculate the boltzmann factor for a given configuration\n",
    "    \n",
    "    @param ks: TODO\n",
    "    @param ho: TODO\n",
    "    @param beta: TODO\n",
    "    @return: return boltzmann factor multiplied associated binding concentration\n",
    "\n",
    "    \"\"\"\n",
    "    M = .5 * ks*beta*(1.-bw)*D*D\n",
    "    s /= D\n",
    "    y /= D\n",
    "    ell0 /= D\n",
    "    bf = np.exp(-M* np.power(np.sqrt(np.power(s,2) + np.power(y,2)) - ell0 1, 2))\n",
    "    return bf"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "def CDF_boltz_fact(s, y, ks, ell0, bw, beta, D):\n",
    "    \"\"\"! Calculate the boltzmann factor for a given configuration\n",
    "    \n",
    "    @param ks: TODO\n",
    "    @param ho: TODO\n",
    "    @param beta: TODO\n",
    "    @return: return boltzmann factor multiplied associated binding concentration\n",
    "\n",
    "    \"\"\"\n",
    "    CDF, error = quad(boltz_fact, 0,s, (y, ks, ell0, bw, beta, D))\n",
    "    return D*CDF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "def CDF_limit(ks, ell0, bw, beta, D):\n",
    "    SMALL = 1e-5\n",
    "    M = .5 * ks*beta*(1.-bw)*D*D\n",
    "    ell0 /= D\n",
    "    return (np.sqrt(-np.log(SMALL) / M) + ell0)*D;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "88.16530581597364\n",
      "[[0.00000000e+00 5.00772852e-04 1.56428798e-03 3.76576898e-03\n",
      "  8.20752419e-03 1.69425211e-02 3.36857567e-02 6.49670393e-02\n",
      "  1.21930752e-01 2.23037613e-01 3.97954448e-01 6.92906394e-01\n",
      "  1.17768074e+00 1.95427955e+00 3.16689355e+00 5.01240706e+00\n",
      "  7.75007451e+00 1.17084136e+01 1.72868715e+01 2.49496136e+01\n",
      "  3.52090417e+01 4.85975140e+01 6.56272466e+01 8.67404233e+01\n",
      "  1.12253821e+02 1.42304341e+02 1.76803196e+02 2.15406666e+02\n",
      "  2.57510051e+02 3.02268672e+02 3.48645964e+02 3.95484475e+02\n",
      "  4.41591786e+02 4.85830808e+02 5.27203164e+02 5.64915548e+02\n",
      "  5.98421867e+02 6.27437928e+02 6.51929641e+02 6.72079353e+02\n",
      "  6.88237349e+02 7.00866527e+02 7.10487779e+02 7.17632036e+02\n",
      "  7.22802760e+02 7.26450422e+02 7.28958533e+02 7.30639455e+02]\n",
      " [0.00000000e+00 1.50865790e-02 3.20649853e-02 5.32779270e-02\n",
      "  8.20723979e-02 1.23571293e-01 1.85804166e-01 2.81371846e-01\n",
      "  4.29854613e-01 6.61197792e-01 1.02030392e+00 1.57300343e+00\n",
      "  2.41343935e+00 3.67266171e+00 5.52787302e+00 8.21131007e+00\n",
      "  1.20172384e+01 1.73050684e+01 2.44963065e+01 3.40630918e+01\n",
      "  4.65065755e+01 6.23244639e+01 8.19686431e+01 1.05795752e+02\n",
      "  1.34015574e+02 1.66643712e+02 2.03465802e+02 2.44020082e+02\n",
      "  2.87603392e+02 3.33302707e+02 3.80050626e+02 4.26699423e+02\n",
      "  4.72105222e+02 5.15212029e+02 5.55125399e+02 5.91167173e+02\n",
      "  6.22905849e+02 6.50160978e+02 6.72983739e+02 6.91618935e+02\n",
      "  7.06455470e+02 7.17972799e+02 7.26690081e+02 7.33123036e+02\n",
      "  7.37751441e+02 7.40998089e+02 7.43218405e+02 7.44698751e+02]\n",
      " [0.00000000e+00 3.19665498e-01 6.54788400e-01 1.02241329e+00\n",
      "  1.44291480e+00 1.94205362e+00 2.55350350e+00 3.32199946e+00\n",
      "  4.30723220e+00 5.58855809e+00 7.27049435e+00 9.48881261e+00\n",
      "  1.24168246e+01 1.62711775e+01 2.13161668e+01 2.78652802e+01\n",
      "  3.62784780e+01 4.69536837e+01 6.03111982e+01 7.67703239e+01\n",
      "  9.67184307e+01 1.20473930e+02 1.48246028e+02 1.80095418e+02\n",
      "  2.15901030e+02 2.55338173e+02 2.97872807e+02 3.42775101e+02\n",
      "  3.89153095e+02 4.36004431e+02 4.82281404e+02 5.26962325e+02\n",
      "  5.69121084e+02 6.07986886e+02 6.42987615e+02 6.73772697e+02\n",
      "  7.00214379e+02 7.22389286e+02 7.40544563e+02 7.55054379e+02\n",
      "  7.66372987e+02 7.74989959e+02 7.81391859e+02 7.86032960e+02\n",
      "  7.89315872e+02 7.91581531e+02 7.93106989e+02 7.94108952e+02]\n",
      " [0.00000000e+00 3.29106662e+00 6.65876488e+00 1.01831268e+01\n",
      "  1.39510444e+01 1.80598272e+01 2.26208597e+01 2.77632937e+01\n",
      "  3.36376290e+01 4.04189222e+01 4.83092363e+01 5.75388072e+01\n",
      "  6.83652767e+01 8.10702605e+01 9.59525096e+01 1.13317036e+02\n",
      "  1.33459830e+02 1.56648238e+02 1.83097643e+02 2.12945828e+02\n",
      "  2.46227107e+02 2.82848973e+02 3.22574367e+02 3.65012688e+02\n",
      "  4.09622156e+02 4.55725138e+02 5.02536592e+02 5.49204116e+02\n",
      "  5.94856396e+02 6.38655490e+02 6.79847639e+02 7.17807236e+02\n",
      "  7.52069435e+02 7.82348305e+02 8.08539374e+02 8.30707390e+02\n",
      "  8.49061895e+02 8.63924441e+02 8.75691823e+02 8.84799603e+02\n",
      "  8.91689430e+02 8.96782636e+02 9.00461311e+02 9.03056949e+02\n",
      "  9.04845866e+02 9.06049999e+02 9.06841491e+02 9.07349485e+02]\n",
      " [0.00000000e+00 1.63628887e+01 3.29045407e+01 4.98055478e+01\n",
      "  6.72499568e+01 8.54264835e+01 1.04529083e+02 1.24756629e+02\n",
      "  1.46311426e+02 1.69396298e+02 1.94209991e+02 2.20940704e+02\n",
      "  2.49757668e+02 2.80800858e+02 3.14169129e+02 3.49907359e+02\n",
      "  3.87993459e+02 4.28326379e+02 4.70716489e+02 5.14879772e+02\n",
      "  5.60437234e+02 6.06920648e+02 6.53785257e+02 7.00429408e+02\n",
      "  7.46220275e+02 7.90524036e+02 8.32738173e+02 8.72323106e+02\n",
      "  9.08830241e+02 9.41923776e+02 9.71394248e+02 9.97162696e+02\n",
      "  1.01927540e+03 1.03789021e+03 1.05325626e+03 1.06568970e+03\n",
      "  1.07554782e+03 1.08320436e+03 1.08902774e+03 1.09336387e+03\n",
      "  1.09652400e+03 1.09877760e+03 1.10034985e+03 1.10142272e+03\n",
      "  1.10213867e+03 1.10260579e+03 1.10290373e+03 1.10308947e+03]\n",
      " [0.00000000e+00 3.92404485e+01 7.86210819e+01 1.18278715e+02\n",
      "  1.58343293e+02 1.98934161e+02 2.40156002e+02 2.82094424e+02\n",
      "  3.24811190e+02 3.68339206e+02 4.12677421e+02 4.57785918e+02\n",
      "  5.03581538e+02 5.49934489e+02 5.96666398e+02 6.43550327e+02\n",
      "  6.90313189e+02 7.36640917e+02 7.82186555e+02 8.26581206e+02\n",
      "  8.69447487e+02 9.10414855e+02 9.49135875e+02 9.85302317e+02\n",
      "  1.01865983e+03 1.04901998e+03 1.07626868e+03 1.10037008e+03\n",
      "  1.12136588e+03 1.13936986e+03 1.15455841e+03 1.16715802e+03\n",
      "  1.17743064e+03 1.18565865e+03 1.19213027e+03 1.19712673e+03\n",
      "  1.20091187e+03 1.20372453e+03 1.20577391e+03 1.20723767e+03\n",
      "  1.20826219e+03 1.20896472e+03 1.20943655e+03 1.20974685e+03\n",
      "  1.20994663e+03 1.21007252e+03 1.21015015e+03 1.21019699e+03]\n",
      " [0.00000000e+00 4.53713304e+01 9.06836273e+01 1.35874871e+02\n",
      "  1.80877180e+02 2.25614158e+02 2.69998583e+02 3.13930570e+02\n",
      "  3.57296319e+02 3.99967600e+02 4.41802079e+02 4.82644588e+02\n",
      "  5.22329410e+02 5.60683594e+02 5.97531250e+02 6.32698708e+02\n",
      "  6.66020337e+02 6.97344752e+02 7.26541034e+02 7.53504598e+02\n",
      "  7.78162258e+02 8.00476123e+02 8.20445963e+02 8.38109827e+02\n",
      "  8.53542793e+02 8.66853906e+02 8.78181485e+02 8.87687150e+02\n",
      "  8.95548988e+02 9.01954351e+02 9.07092804e+02 9.11149659e+02\n",
      "  9.14300477e+02 9.16706779e+02 9.18513102e+02 9.19845371e+02\n",
      "  9.20810489e+02 9.21496939e+02 9.21976159e+02 9.22304420e+02\n",
      "  9.22524984e+02 9.22670312e+02 9.22764189e+02 9.22823623e+02\n",
      "  9.22860494e+02 9.22882902e+02 9.22896240e+02 9.22904015e+02]\n",
      " [0.00000000e+00 2.52887162e+01 5.04568557e+01 7.53844463e+01\n",
      "  9.99527760e+01 1.24045146e+02 1.47547759e+02 1.70350775e+02\n",
      "  1.92349529e+02 2.13445932e+02 2.33549992e+02 2.52581439e+02\n",
      "  2.70471364e+02 2.87163802e+02 3.02617148e+02 3.16805320e+02\n",
      "  3.29718556e+02 3.41363763e+02 3.51764362e+02 3.60959568e+02\n",
      "  3.69003131e+02 3.75961562e+02 3.81911909e+02 3.86939220e+02\n",
      "  3.91133795e+02 3.94588402e+02 3.97395584e+02 3.99645212e+02\n",
      "  4.01422390e+02 4.02805787e+02 4.03866457e+02 4.04667133e+02\n",
      "  4.05261985e+02 4.05696769e+02 4.06009301e+02 4.06230160e+02\n",
      "  4.06383550e+02 4.06488213e+02 4.06558353e+02 4.06604506e+02\n",
      "  4.06634315e+02 4.06653208e+02 4.06664955e+02 4.06672120e+02\n",
      "  4.06676404e+02 4.06678915e+02 4.06680358e+02 4.06681171e+02]\n",
      " [0.00000000e+00 6.79409894e+00 1.35381920e+01 2.01831753e+01\n",
      "  2.66817317e+01 3.29891826e+01 3.90642866e+01 4.48699698e+01\n",
      "  5.03739655e+01 5.55493482e+01 6.03749405e+01 6.48355805e+01\n",
      "  6.89222347e+01 7.26319488e+01 7.59676360e+01 7.89377052e+01\n",
      "  8.15555424e+01 8.38388643e+01 8.58089710e+01 8.74899293e+01\n",
      "  8.89077216e+01 9.00893992e+01 9.10622745e+01 9.18531858e+01\n",
      "  9.24878608e+01 9.29903995e+01 9.33828857e+01 9.36851314e+01\n",
      "  9.39145468e+01 9.40861241e+01 9.42125169e+01 9.43041947e+01\n",
      "  9.43696495e+01 9.44156343e+01 9.44474137e+01 9.44690110e+01\n",
      "  9.44834406e+01 9.44929155e+01 9.44990283e+01 9.45029020e+01\n",
      "  9.45053127e+01 9.45067855e+01 9.45076687e+01 9.45081884e+01\n",
      "  9.45084884e+01 9.45086582e+01 9.45087526e+01 9.45088039e+01]\n",
      " [0.00000000e+00 8.79783317e-01 1.75132172e+00 2.60658334e+00\n",
      "  3.43795425e+00 4.23842749e+00 5.00176908e+00 5.72265494e+00\n",
      "  6.39677410e+00 7.02089467e+00 7.59289137e+00 8.11173448e+00\n",
      "  8.57744243e+00 8.99100153e+00 9.35425795e+00 9.66978817e+00\n",
      "  9.94075485e+00 1.01707556e+01 1.03636715e+01 1.05235230e+01\n",
      "  1.06543377e+01 1.07600354e+01 1.08443343e+01 1.09106782e+01\n",
      "  1.09621866e+01 1.10016256e+01 1.10313984e+01 1.10535515e+01\n",
      "  1.10697937e+01 1.10815244e+01 1.10898679e+01 1.10957104e+01\n",
      "  1.10997372e+01 1.11024680e+01 1.11042898e+01 1.11054851e+01\n",
      "  1.11062561e+01 1.11067450e+01 1.11070496e+01 1.11072361e+01\n",
      "  1.11073482e+01 1.11074144e+01 1.11074528e+01 1.11074747e+01\n",
      "  1.11074869e+01 1.11074935e+01 1.11074971e+01 1.11074990e+01]]\n"
     ]
    }
   ],
   "source": [
    "# Parameters\n",
    "ell0 = 32 # um\n",
    "ks = .03 # pN/nm\n",
    "bw = 0 # dimensionless, energy dependent unbinding\n",
    "beta = 1./4.11 # 1/pN*nm\n",
    "D = 25 # nm\n",
    "\n",
    "vPDf_func = np.vectorize(boltz_fact)\n",
    "vCDF_func = np.vectorize(CDF_boltz_fact)\n",
    "slim = CDF_limit(ks, ell0, bw, beta, D)\n",
    "print(slim)\n",
    "s_arr = np.linspace(0, slim, 48)\n",
    "#print(s_arr)\n",
    "#y_arr= np.linspace(0, slim, 10)\n",
    "y_arr= np.linspace(0, 90, 10)\n",
    "S_arr, Y_arr = np.meshgrid(s_arr, y_arr)\n",
    "#val = CDF_boltz_fact(s_arr[25], y, ks, ell0, bw, beta, D)\n",
    "#print(val)\n",
    "PDF_mat= vPDf_func(S_arr, Y_arr, ks, ell0, bw, beta, D)\n",
    "CDF_mat = vCDF_func(S_arr, Y_arr, ks, ell0, bw, beta, D)\n",
    "print(CDF_mat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "S_arr_T = S_arr.T\n",
    "CDF_mat_T = CDF_mat.T\n",
    "fig, ax = plt.subplots(figsize=(8,6))\n",
    "ax.set_ylim(0, np.amax(CDF_mat)*1.1)\n",
    "for i in range(S_arr.shape[0]):\n",
    "    plt.scatter(S_arr[i], CDF_mat[i], label=\"$r_{{\\perp}}$ = {:.3g} nm\".format(y_arr[i]))\n",
    "plt.legend(bbox_to_anchor=(1.,.5), loc=\"center left\")\n",
    "ax.set_xlabel(\"Distance along filament $s$ (nm)\")\n",
    "ax.set_ylabel(\"CDF  (nm)\")\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0), useMathText=True)\n",
    "#plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

